A multi-wavelength search for intrinsic linear polarization in Wolf-Rayet winds

Wolf-Rayet stars have strong, hot winds, with mass-loss rates at least a factor of ten greater than their O-star progenitors, although their terminal wind speeds are similar. In this paper we use the technique of multiband linear polarimetry to extract information on the global asymmetry of the wind in a sample of 47 bright Galactic WR stars. Our observations also include time-dependent observations of 17 stars in the sample. The path to our goal includes removing the dominating component of wavelength-dependent interstellar polarization (ISP), which normally follows the well-known Serkowski law. We include a wavelength-dependent ISP position angle parameter in our ISP law and find that 15 stars show significant results for this parameter. We detect a significant component of wavelength-independent polarization due to electron scattering in the wind for 10 cases, with most WR stars showing none at the $\sim$0.05% level precision of our data. The intrinsically polarized stars can be explained with binary interaction, large-scale wind structure, and clumping. We also found that 5 stars out of 19 observed with the Str\"omgren $b$ filter (probing the complex $\lambda$4600--4700 emission line region) have significant residuals from the ISP law and propose that this is due to binary illumination or wind clumping. We provide a useful catalogue of ISP for 47 bright Galactic WR stars and upper limits on the possible level of intrinsic polarization.

==> anc/table10_mrt.txt <==
Title: A multi-wavelength search for intrinsic linear polarization in Wolf-Rayet winds
Authors: A. G. Fullard, N. St-Louis, A. F. J. Moffat, J. L. Hoffman
Table: 10
================================================================================
Byte-by-byte Description of file: table10_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1-  7 F7.4   d       HJD    Julian date (2447700+)
   9- 13 F5.3   %       Uq     U band q polarization
  15- 19 F5.3   %     e_Uq     U band q polarization error
  21- 25 F5.3   %       Uu     U band u polarization
  27- 31 F5.3   %     e_Uu     U band u polarization error
  33- 37 F5.3   %       Bq     B band q polarization
  39- 43 F5.3   %     e_Bq     B band q polarization error
  45- 49 F5.3   %       Bu     B band u polarization
  51- 55 F5.3   %     e_Bu     B band u polarization error
  57- 61 F5.3   %       Vq     V band q polarization
  63- 67 F5.3   %     e_Vq     V band q polarization error
  69- 73 F5.3   %       Vu     V band u polarization
  75- 79 F5.3   %     e_Vu     V band u polarization error
  81- 85 F5.3   %       Rq     R band q polarization
  87- 91 F5.3   %     e_Rq     R band q polarization error
  93- 97 F5.3   %       Ru     R band u polarization
  99-103 F5.3   %     e_Ru     R band u polarization error
 105-109 F5.3   %       Iq     I band q polarization
 111-115 F5.3   %     e_Iq     I band q polarization error
 117-122 F6.3   %       Iu     I band u polarization
 124-131 F8.3   %     e_Iu     I band u polarization error
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
59.3018 1.204 0.048 0.358 0.079 0.946 0.032 0.218 0.048 1.091 0.062 0.303 0.068 0.839 0.028 0.190 0.059 0.777 0.023  0.155 0.053 
60.4033 1.051 0.034 0.265 0.025 0.872 0.039 0.179 0.028 0.912 0.040 0.203 0.026 0.717 0.021 0.114 0.039 0.621 0.037  0.168 0.021 
60.4692 0.946 0.070 0.395 0.060 0.790 0.050 0.229 0.054 0.858 0.046 0.268 0.068 0.738 0.064 0.215 0.045 0.622 0.048  0.204 0.043 
61.2734 1.182 0.059 0.441 0.104 0.990 0.034 0.256 0.077 1.015 0.039 0.275 0.081 0.793 0.029 0.245 0.072 0.739 0.045  0.175 0.053 
61.3306 1.360 0.108 0.340 0.089 1.145 0.044 0.244 0.065 1.261 0.051 0.176 0.071 0.920 0.081 0.167 0.054 0.859 0.050  0.115 0.056 
61.4160 1.284 0.082 0.468 0.086 1.051 0.032 0.331 0.041 1.161 0.060 0.398 0.057 0.995 0.077 0.200 0.073 0.897 0.050  0.225 0.056 
61.5273 1.500 0.097 0.340 0.107 1.009 0.047 0.277 0.019 1.148 0.041 0.292 0.034 0.960 0.062 0.214 0.059 0.889 0.075  0.176 0.061 
62.3887 1.106 0.063 0.191 0.053 0.978 0.034 0.070 0.031 1.035 0.039 0.162 0.058 0.783 0.033 0.033 0.039 0.689 0.018  0.002 0.033 
63.4927 1.182 0.091 0.418 0.111 0.924 0.033 0.286 0.041 1.093 0.066 0.277 0.078 0.821 0.056 0.148 0.042 0.806 0.040  0.148 0.043 
64.4590 1.318 0.061 0.296 0.065 1.025 0.060 0.155 0.039 1.099 0.060 0.159 0.049 0.684 0.071 0.154 0.053 0.728 0.060  0.111 0.059 
65.2705 1.035 0.042 0.224 0.036 0.864 0.023 0.181 0.027 0.898 0.043 0.137 0.038 0.733 0.023 0.111 0.028 0.635 0.027  0.096 0.034 
65.3320 1.065 0.039 0.239 0.038 0.859 0.024 0.111 0.029 0.915 0.042 0.141 0.036 0.720 0.031 0.051 0.021 0.613 0.038  0.102 0.027 
65.3931 1.060 0.054 0.300 0.045 0.880 0.032 0.207 0.035 0.932 0.061 0.163 0.053 0.724 0.043 0.246 0.073 0.670 0.051  0.240 0.065 
65.4751 1.032 0.074 0.291 0.068 0.890 0.043 0.194 0.052 1.041 0.063 0.131 0.062 0.751 0.040 0.058 0.082 0.837 0.051  0.093 0.053 
66.3682 1.187 0.063 0.331 0.029 1.040 0.031 0.223 0.037 1.003 0.056 0.273 0.047 0.824 0.044 0.128 0.041 0.779 0.028  0.065 0.028 
68.3579 1.229 0.031 0.139 0.027 1.056 0.026 0.169 0.027 1.084 0.034 0.109 0.018 0.845 0.027 0.121 0.014 0.772 0.032  0.085 0.035 
72.5010 1.248 0.059 0.194 0.063 1.057 0.046 0.131 0.054 1.132 0.054 0.113 0.045 0.913 0.041 0.068 0.048 0.812 0.068 -0.060 0.060 
73.4058 1.068 0.038 0.262 0.055 0.966 0.045 0.169 0.027 1.079 0.036 0.123 0.019 0.820 0.028 0.095 0.037 0.684 0.025  0.079 0.034 


==> anc/table3_mrt.txt <==
Title: A multi-wavelength search for intrinsic linear polarization in Wolf-Rayet winds
Authors: A. G. Fullard, N. St-Louis, A. F. J. Moffat, J. L. Hoffman
Table: 3
================================================================================
Byte-by-byte Description of file: table3_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1-  6 A6     --      WR     WR catalog number
   8- 14 A7     --      Var    Variability source
  16- 17 A2     --      Mean   Mean fit type
  19- 20 I2     --    o_q      Observations count
  22- 30 A9     d       HJD    Heliocentric Julian Date (+2440000)
  32- 34 A3     --      Band   Observed band
  36- 41 F6.3   %       q      Percent Stokes Q/I
  43- 47 F5.3   %     e_q      Error on Percent Stokes Q/I
  49- 54 F6.3   %       u      Percent Stokes U/I
  56- 64 F9.6   %     e_u      Error on Percent Stokes U/I
--------------------------------------------------------------------------------
Note (1):   Data collected at La Silla (WR6 through WR123) only reported an uncertainty value of $p$ per band, so we assume $\sigma_q = \sigma_u$ along with $p^2 = q^2 + u^2$. 
In the Mean column, S = Snapshot observation, SM = Systemic Mean, WM = Weighted Mean. 
HJDs for weighted mean data are the mean HJD of the observations. 
For systemic means, we enter \nodata in the HJD column. 
An empty HJD entry indicates that we could not recover the observation date. 
The values presented here for WR 42, 79, and 155 were previously published in \citet{moffat_polarization_1993} and \citet{piirola_simultaneous_1988}. 
The values presented here for WR 139 and 141 were derived from data published in \citet{st._-louis_polarization_1993} and \citet{marchenko_wolf-rayet_1998}, respectively.
--------------------------------------------------------------------------------
1      SB1?    S   1 7768.5470 $U$ -5.713 0.101 -1.148  0.204 
                               $B$ -6.243 0.053 -1.383  0.086 
                               $V$ -6.442 0.092 -1.423 -0.104 
                               $R$ -5.748 0.047 -1.360  0.059 
                               $I$ -5.122 0.065 -1.163  0.059 
3      SB2     S   1 7772.5740 $U$ -2.666 0.176 -0.389  0.209 
                               $B$ -2.695 0.122 -0.471  0.084 
                               $V$ -2.869 0.246 -0.040  0.111 
                               $R$ -2.448 0.109 -0.314  0.069 
                               $I$ -2.473 0.107 -0.480  0.160 
6      CIR?    WM  5 8415.2741 $U$  0.215 0.010 -0.814  0.010 
                               $B$  0.435 0.006 -0.617  0.006 
                               $V$  0.503 0.017 -0.733  0.017 
                               $R$  0.347 0.010 -0.409  0.010 
                               $b$  0.422 0.009 -0.426  0.009 
8      SB1     S   1 8417.4980 $U$  0.479 0.054 -0.529  0.054 
                               $B$  0.511 0.042 -0.755  0.042 
                               $V$  0.686 0.046 -0.605  0.046 
                               $R$  0.499 0.034 -0.582  0.034 
9      SB2     S   1 8416.4910 $U$ -0.245 0.513 -1.400  0.513 
                               $B$ -0.266 0.395 -1.186  0.395 
                               $V$  0.112 0.259 -1.832  0.259 
                               $R$  0.025 0.266 -1.545  0.266 
14     SB1     S   1 8411.5310 $U$  2.041 0.018 -1.055  0.018 
                               $B$  2.425 0.016 -1.151  0.016 
                               $V$  2.462 0.031 -1.283  0.031 
                               $R$  2.408 0.015 -1.149  0.015 
16     \nodata WM  4 8412.5660 $U$ -1.226 0.021 -0.716  0.021 
                               $B$ -1.277 0.023 -1.016  0.023 
                               $V$ -1.352 0.050 -1.140  0.050 
                               $R$ -1.108 0.048 -1.165  0.048 
                               $b$ -1.327 0.028 -1.032  0.028 
21     SB2     S   1 8415.5757 $U$ -1.306 0.040 -0.959  0.040 
                               $B$ -1.484 0.026 -1.416  0.026 
                               $V$ -1.536 0.061 -1.428  0.061 
                               $R$ -1.394 0.030 -1.367  0.030 
                               $b$ -1.449 0.058 -1.490  0.058 
22     SB2     WM  2 8412.6020 $U$ -1.468 0.022 -0.729  0.022 
                               $B$ -1.683 0.020 -0.849  0.020 
                               $V$ -1.665 0.027 -0.943  0.027 
                               $R$ -1.766 0.021 -0.798  0.021 
                               $b$ -1.759 0.043 -0.886  0.043 
23     \nodata S   1 8413.6330 $U$ -2.791 0.030 -2.211  0.030 
                               $B$ -2.957 0.021 -2.678  0.021 
                               $V$ -3.131 0.054 -2.877  0.054 
                               $R$ -2.805 0.020 -2.705  0.020 
24     \nodata S   1 8414.5401 $U$ -1.237 0.039 -1.546  0.039 
                               $B$ -1.315 0.039 -1.765  0.039 
                               $V$ -1.458 0.023 -1.917  0.023 
                               $R$ -1.396 0.038 -1.747  0.038 
                               $b$ -1.340 0.037 -1.803  0.037 
25     SB2     S   1 8413.5860 $U$ -0.741 0.067 -4.814  0.067 
                               $B$ -0.245 0.060 -5.918  0.060 
                               $V$  0.139 0.065 -6.631  0.065 
                               $R$  0.451 0.053 -6.699  0.053 
                               $b$ -0.197 0.063 -6.139  0.063 
40     \nodata WM  4 8411.5660 $U$ -0.599 0.032 -0.762  0.032 
                               $B$ -0.658 0.030 -0.920  0.030 
                               $V$ -0.777 0.031 -1.076  0.031 
                               $R$ -0.721 0.027 -0.915  0.027 
                               $b$ -0.702 0.025 -0.915  0.025 
42     SB2     SM  6 \nodata   $U$ -0.502 0.009 -0.397  0.009 
                               $B$ -0.470 0.007 -0.548  0.007 
                               $V$ -0.572 0.013 -0.573  0.011 
                               $R$ -0.472 0.008 -0.587  0.007 
                               $b$ -0.482 0.011 -0.554  0.011 
43     SB2     WM  2 8415.6800 $U$ -0.168 0.035 -0.909  0.035 
                               $B$ -0.092 0.038 -1.066  0.038 
                               $V$ -0.045 0.030 -1.268  0.030 
                               $R$ -0.071 0.033 -1.188  0.033 
46     ?       S   1 8416.6960 $U$ -0.910 0.033 -0.064  0.033 
                               $B$ -0.919 0.037 -0.171  0.037 
                               $V$ -1.121 0.062 -0.053  0.062 
                               $R$ -0.943 0.041 -0.082  0.041 
48     SB1     WM  2 8411.6720 $U$ -1.187 0.042  0.406  0.042 
                               $B$ -1.295 0.021  0.478  0.021 
                               $V$ -1.349 0.031  0.491  0.031 
                               $R$ -1.333 0.023  0.465  0.023 
                               $b$ -1.343 0.023  0.371  0.023 
52     \nodata S   1           $U$ -2.480 0.033  0.528  0.033 
                               $B$ -3.029 0.023  0.397  0.023 
                               $V$ -3.105 0.041  0.359  0.041 
                               $R$ -3.140 0.026  0.278  0.026 
                               $b$ -3.053 0.042  0.434  0.042 
57     \nodata S   1 8415.7040 $U$ -1.557 0.039  0.874  0.039 
                               $B$ -1.972 0.046  0.867  0.046 
                               $V$ -1.932 0.048  1.037  0.048 
                               $R$ -2.008 0.048  0.896  0.048 
                               $b$ -1.902 0.045  1.058  0.045 
69     SB2     S   1           $U$ -0.924 0.034  2.215  0.034 
                               $B$ -1.288 0.030  2.374  0.030 
                               $V$ -1.434 0.034  2.365  0.034 
                               $R$ -1.458 0.036  2.242  0.036 
                               $b$ -1.370 0.068  2.493  0.068 
71     SB2?    WM  2 8415.7760 $U$ -0.461 0.024  0.997  0.024 
                               $B$ -0.578 0.029  1.046  0.029 
                               $V$ -0.600 0.039  1.108  0.039 
                               $R$ -0.623 0.035  1.076  0.035 
                               $b$ -0.650 0.067  1.132  0.067 
78     \nodata S   1 8411.7660 $U$  0.154 0.051  0.672  0.051 
                               $B$  0.216 0.022  0.841  0.022 
                               $V$  0.270 0.040  1.001  0.040 
                               $R$  0.286 0.017  1.021  0.017 
                               $b$  0.249 0.024  0.918  0.024 
79     SB2     SM  6 \nodata   $U$ -0.217 0.009 -0.195  0.007 
                               $B$ -0.272 0.007 -0.217  0.006 
                               $V$ -0.300 0.015 -0.236  0.011 
                               $R$ -0.319 0.009 -0.185  0.007 
                               $b$ -0.255 0.009 -0.234  0.008 
86     VB      S   1 8415.9190 $U$  0.098 0.057  0.256  0.057 
                               $B$ -0.053 0.031  0.283  0.031 
                               $V$ -0.272 0.049  0.360  0.049 
                               $R$ -0.270 0.015  0.246  0.015 
90     \nodata S   1 8411.8600 $U$  1.155 0.064  1.575  0.064 
                               $B$  1.294 0.019  1.683  0.019 
                               $V$  1.425 0.038  1.825  0.038 
                               $R$  1.261 0.018  1.919  0.018 
                               $b$  0.897 0.066  2.048  0.066 
92     \nodata S   1 8416.8030 $U$  1.146 0.035  0.914  0.035 
                               $B$  1.223 0.039  1.233  0.039 
                               $V$  1.189 0.052  1.238  0.052 
                               $R$  1.184 0.032  1.259  0.032 
103    SB1     WM  4 8411.9160 $U$ -0.166 0.018 -0.783  0.018 
                               $B$ -0.111 0.014 -0.861  0.014 
                               $V$ -0.065 0.020 -0.964  0.020 
                               $R$ -0.124 0.015 -0.827  0.015 
                               $b$ -0.173 0.034 -0.886  0.034 
108    \nodata S   1           $U$  1.370 0.157  0.487  0.157 
                               $B$  1.424 0.053  0.467  0.053 
                               $V$  1.567 0.043  0.473  0.043 
                               $R$  1.613 0.018  0.507  0.018 
110    CIR?    S   1 8417.9130 $U$  0.684 0.091 -0.218  0.091 
                               $B$  0.867 0.049 -0.276  0.049 
                               $V$  0.824 0.038 -0.296  0.038 
                               $R$  0.853 0.031 -0.242  0.031 
111    \nodata WM  2 8410.9110 $U$ -0.097 0.024 -0.105  0.024 
                               $B$ -0.179 0.014 -0.219  0.014 
                               $V$ -0.245 0.040 -0.283  0.040 
                               $R$ -0.299 0.017 -0.212  0.017 
                               $b$ -0.181 0.015 -0.226  0.015 
113    SB2     WM  2 8410.9330 $U$ -2.266 0.055 -0.165  0.055 
                               $B$ -2.550 0.037 -0.232  0.037 
                               $V$ -2.568 0.034 -0.368  0.034 
                               $R$ -2.437 0.037 -0.288  0.037 
                               $b$ -2.707 0.045 -0.195  0.045 
123    SB1?    S   1 8416.9180 $U$ -1.311 0.068  0.320  0.068 
                               $B$ -1.567 0.053  0.536  0.053 
                               $V$ -1.584 0.050  0.572  0.050 
                               $R$ -1.590 0.049  0.648  0.049 
127    SB2     S   1 7773.3310 $U$  0.445 0.075  0.621  0.072 
                               $B$  0.711 0.089  0.688  0.060 
                               $V$  0.630 0.070  0.606  0.109 
                               $R$  0.660 0.038  0.571  0.090 
                               $I$  0.594 0.059  0.498  0.084 
128    SB2?    S   1 7773.3060 $U$  1.102 0.062  0.252  0.121 
                               $B$  1.274 0.032  0.351  0.069 
                               $V$  1.347 0.155  0.252  0.098 
                               $R$  1.066 0.068  0.277  0.047 
                               $I$  0.962 0.053 -0.006  0.039 
133    SB2     SM 47 \nodata   $U$  0.406 0.011 -0.252  0.011 
                               $B$  0.410 0.014 -0.287  0.009 
                               $V$  0.374 0.013 -0.300  0.009 
                               $R$  0.292 0.012 -0.275  0.010 
                               $I$  0.244 0.014 -0.240  0.010 
134    CIR     WM 18 7764.3425 $U$  1.136 0.012  0.261  0.011 
                               $B$  0.953 0.008  0.198  0.008 
                               $V$  1.034 0.011  0.166  0.009 
                               $R$  0.785 0.008  0.115  0.008 
                               $I$  0.723 0.008  0.114  0.009 
135    \nodata S   1 7762.5480 $U$  0.274 0.156  0.191  0.095 
                               $B$  0.213 0.062  0.007  0.061 
                               $V$  0.100 0.067  0.028  0.079 
                               $R$  0.079 0.045  0.058  0.041 
                               $I$  0.083 0.051  0.062  0.053 
136    SB1?    S   1 7766.4350 $U$  1.284 0.057  0.003  0.046 
                               $B$  1.470 0.029 -0.088  0.033 
                               $V$  1.408 0.035 -0.144  0.052 
                               $R$  1.343 0.036 -0.269  0.034 
                               $I$  1.145 0.039 -0.199  0.041 
137    SB2     S   1 7766.4686 $U$  1.108 0.062 -0.334  0.066 
                               $B$  1.197 0.043 -0.453  0.030 
                               $V$  1.242 0.059 -0.361  0.072 
                               $R$  1.246 0.081 -0.408  0.043 
                               $I$  0.935 0.062 -0.275  0.064 
138    SB2     S   1 7766.4980 $U$ -0.509 0.072 -0.155  0.077 
                               $B$ -0.513 0.030 -0.062  0.034 
                               $V$ -0.472 0.051 -0.232  0.059 
                               $R$ -0.485 0.051 -0.283  0.049 
                               $I$ -0.383 0.037 -0.216  0.043 
139    SB2     SM 71 \nodata   $U$  0.135 0.008 -0.413  0.008 
                               $B$  0.160 0.006 -0.393  0.006 
                               $V$  0.188 0.007 -0.412  0.007 
                               $R$  0.202 0.005 -0.331  0.005 
                               $I$  0.190 0.005 -0.317  0.005 
140    SB2     S   1 7760.5160 $U$  0.493 0.072  1.100  0.071 
                               $B$  0.639 0.028  1.186  0.034 
                               $V$  0.627 0.031  1.202  0.043 
                               $R$  0.626 0.015  1.131  0.031 
                               $I$  0.518 0.021  1.026  0.020 
141    SB2     SM 13 \nodata   $U$ -0.907 0.053  0.637  0.053 
                               $B$ -1.020 0.028  0.687  0.028 
                               $V$ -1.053 0.033  0.769  0.033 
                               $R$ -0.970 0.016  0.718  0.016 
                               $I$ -0.845 0.017  0.662  0.017 
148    SB2     S   1 7768.5100 $U$ -0.973 0.066 -0.864  0.114 
                               $B$ -0.903 0.064 -0.715  0.065 
                               $V$ -1.062 0.107 -0.576  0.088 
                               $R$ -0.906 0.034 -0.438  0.032 
                               $I$ -0.663 0.049 -0.232  0.053 
153    SB2     S   1 7768.4620 $U$ -0.265 0.060  3.651  0.047 
                               $B$ -0.135 0.078  4.094  0.033 
                               $V$ -0.100 0.080  4.272  0.050 
                               $R$ -0.041 0.069  4.100  0.029 
                               $I$ -0.053 0.063  3.649  0.033 
155    SB2     SM 22 \nodata   $U$ -2.832 0.019  3.598  0.019 
                               $B$ -3.031 0.015  3.964  0.015 
                               $V$ -3.148 0.018  4.087  0.018 
                               $R$ -2.975 0.013  3.808  0.013 
                               $I$ -2.547 0.015  3.332  0.015 
157    VB      S   1 7765.5590 $U$ -1.881 0.109  1.093  0.108 
                               $B$ -1.838 0.068  1.204  0.093 
                               $V$ -1.822 0.103  1.161  0.117 
                               $R$ -1.849 0.068  1.206  0.051 
                               $I$ -1.414 0.040  0.950  0.056 


==> anc/table8_mrt.txt <==
Title: A multi-wavelength search for intrinsic linear polarization in Wolf-Rayet winds
Authors: A. G. Fullard, N. St-Louis, A. F. J. Moffat, J. L. Hoffman
Table: 8
================================================================================
Byte-by-byte Description of file: table8_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1-  8 A8     d       HJD    Julian date (2440000+) or WR number
  10- 15 F6.3   %       Uq     U band q polarization
  17- 22 F6.3   %       Uu     U band u polarization
  24- 28 F5.3   %     e_Uq     U band polarization error
  30- 35 F6.3   %       Bq     B band q polarization
  37- 42 F6.3   %       Bu     B band u polarization
  44- 48 F5.3   %     e_Bq     B band polarization error
  50- 55 F6.3   %       Vq     V band q polarization
  57- 62 F6.3   %       Vu     V band u polarization
  64- 68 F5.3   %     e_Vq     V band polarization error
  70- 75 F6.3   %       Rq     R band q polarization
  77- 82 F6.3   %       Ru     R band u polarization
  84- 88 F5.3   %     e_Rq     R band polarization error
  90- 95 F6.3   %       bq     b band q polarization
  97-102 F6.3   %       bu     b band u polarization
 104-108 F5.3   %     e_bq     b band polarization error
 110-120 F11.7  d       HJDb   HJD (2440000+) b band
--------------------------------------------------------------------------------
Note (1): UBVR observations occurred simultaneously. Stromgren b filter observations occurred at a different time, recorded in the last column.
Note (2): Blocks are separated by WR number in otherwise empty rows
--------------------------------------------------------------------------------
WR 16         .      .     .      .      .     .      .      .     .      .      .     .      .      .     .        . 
412.5653 -1.213 -0.892 0.052 -1.120 -1.118 0.058 -1.010 -1.121 0.081 -1.039 -0.852 0.165      .      .     .        . 
413.5327 -1.144 -0.771 0.029 -1.216 -1.108 0.018 -1.453 -1.161 0.082 -1.041 -1.279 0.024 -1.356 -1.121 0.043 413.5537 
415.5219 -1.234 -0.657 0.022 -1.304 -0.912 0.023 -1.527 -1.134 0.043 -1.221 -1.075 0.018 -1.340 -1.043 0.053 415.5434 
417.5685 -1.299 -0.685 0.031 -1.364 -1.011 0.024 -1.508 -1.179 0.048 -1.169 -1.211 0.013 -1.297 -0.965 0.040 417.5929 
WR 22         .      .     .      .      .     .      .      .     .      .      .     .      .      .     .        . 
412.6005 -1.364 -0.804 0.094 -1.685 -1.095 0.040 -1.538 -0.965 0.080 -1.747 -0.884 0.080      .      .     .        . 
414.5200 -1.475 -0.724 0.018 -1.683 -0.832 0.014 -1.681 -0.940 0.021 -1.768 -0.792 0.019      .      .     .        . 
WR 40         .      .     .      .      .     .      .      .     .      .      .     .      .      .     .        . 
411.5639 -0.624 -0.899 0.043 -0.738 -1.050 0.016 -0.816 -1.157 0.016 -0.805 -1.044 0.009 -0.756 -0.938 0.035 411.5809 
414.6098 -0.771 -0.587 0.021 -0.802 -0.708 0.018 -0.924 -0.808 0.029 -0.844 -0.753 0.015 -0.751 -0.773 0.038 414.5888 
416.5346 -0.437 -0.840 0.015 -0.560 -0.969 0.022 -0.718 -1.139 0.045 -0.627 -0.999 0.012 -0.636 -1.022 0.038 416.5279 
417.6413 -0.578 -0.702 0.032 -0.514 -0.907 0.029 -0.641 -0.932 0.065 -0.577 -0.893 0.025 -0.525 -0.871 0.084 417.6567 
WR 43         .      .     .      .      .     .      .      .     .      .      .     .      .      .     .        . 
415.6781 -0.363 -0.530 0.114 -0.104 -1.121 0.056 -0.182 -1.166 0.107  0.154 -1.425 0.127      .      .     .        . 
416.6258 -0.163 -0.918 0.035 -0.091 -1.061 0.042 -0.041 -1.271 0.032 -0.073 -1.186 0.035      .      .     .        . 
WR 48         .      .     .      .      .     .      .      .     .      .      .     .      .      .     .        . 
411.6689 -1.172  0.413 0.042 -1.288  0.497 0.016 -1.345  0.511 0.030 -1.325  0.472 0.024 -1.302  0.471 0.014 411.6921 
417.7561 -1.503  0.271 0.144 -1.398  0.202 0.032 -1.402  0.213 0.060 -1.507  0.313 0.035 -1.367  0.311 0.022 417.7392 
WR 71         .      .     .      .      .     .      .      .     .      .      .     .      .      .     .        . 
415.7723 -0.455  0.995 0.022 -0.566  1.045 0.026 -0.588  1.121 0.036 -0.637  1.081 0.027      .      .     .        . 
417.8569 -0.777  1.073 0.152 -0.924  1.065 0.112 -0.985  0.692 0.087 -0.085  0.896 0.209      .      .     .        . 
WR 103        .      .     .      .      .     .      .      .     .      .      .     .      .      .     .        . 
411.9105 -0.130 -0.810 0.027 -0.064 -0.853 0.016 -0.038 -0.964 0.026 -0.060 -0.819 0.019 -0.196 -0.810 0.058 411.9337 
413.9067 -0.077 -0.831 0.037 -0.062 -0.896 0.019 -0.024 -0.909 0.053 -0.092 -0.896 0.019      .      .     .        . 
416.8269 -0.269 -0.780 0.017 -0.192 -0.856 0.018 -0.133 -1.030 0.047 -0.220 -0.812 0.020 -0.164 -0.914 0.041 416.8637 
417.7832 -0.068 -0.686 0.025 -0.022 -0.842 0.033 -0.109 -0.902 0.040 -0.120 -0.761 0.032      .      .     .        . 
WR 111        .      .     .      .      .     .      .      .     .      .      .     .      .      .     .        . 
410.9057 -0.184 -0.384 0.183 -0.231 -0.220 0.030 -0.223 -0.313 0.058 -0.298 -0.172 0.033 -0.172 -0.251 0.023 410.9162 
414.7455 -0.095 -0.099 0.014 -0.162 -0.219 0.011 -0.271 -0.247 0.052 -0.299 -0.222 0.019 -0.186 -0.214 0.019 414.7627 
WR 113        .      .     .      .      .     .      .      .     .      .      .     .      .      .     .        . 
410.9282 -3.220  0.161 0.203 -2.632 -0.047 0.045 -2.410 -0.199 0.053 -2.307 -0.099 0.018      .      .     .        . 
414.8588 -2.240 -0.174 0.047 -2.527 -0.285 0.038 -2.607 -0.410 0.029 -2.487 -0.361 0.032      .      .     .          

==> anc/table9_mrt.txt <==
Title: A multi-wavelength search for intrinsic linear polarization in Wolf-Rayet winds
Authors: A. G. Fullard, N. St-Louis, A. F. J. Moffat, J. L. Hoffman
Table: 9
================================================================================
Byte-by-byte Description of file: table9_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1-  7 F7.3   d       HJD    Julian date (2447000+)
   9- 14 F6.3   %       Uq     U band q polarization
  16- 20 F5.3   %     e_Uq     U band q polarization error
  22- 27 F6.3   %       Uu     U band u polarization
  29- 33 F5.3   %     e_Uu     U band u polarization error
  35- 39 F5.3   %       Bq     B band q polarization
  41- 45 F5.3   %     e_Bq     B band q polarization error
  47- 52 F6.3   %       Bu     B band u polarization
  54- 58 F5.3   %     e_Bu     B band u polarization error
  60- 64 F5.3   %       Vq     V band q polarization
  66- 70 F5.3   %     e_Vq     V band q polarization error
  72- 77 F6.3   %       Vu     V band u polarization
  79- 83 F5.3   %     e_Vu     V band u polarization error
  85- 89 F5.3   %       Rq     R band q polarization
  91- 95 F5.3   %     e_Rq     R band q polarization error
  97-102 F6.3   %       Ru     R band u polarization
 104-108 F5.3   %     e_Ru     R band u polarization error
 110-115 F6.3   %       Iq     I band q polarization
 117-121 F5.3   %     e_Iq     I band q polarization error
 123-128 F6.3   %       Iu     I band u polarization
 130-137 F8.3   %     e_Iu     I band u polarization error
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
320.408  0.446 0.025 -0.310 0.030 0.386 0.048 -0.349 0.013 0.295 0.021 -0.321 0.035 0.293 0.027 -0.279 0.013  0.240 0.010 -0.238 0.016 
321.460  0.511 0.031 -0.307 0.017 0.466 0.020 -0.350 0.020 0.467 0.026 -0.341 0.032 0.318 0.022 -0.347 0.029  0.242 0.038 -0.254 0.020 
322.453  0.160 0.047 -0.248 0.089 0.233 0.061 -0.322 0.061 0.039 0.096 -0.486 0.074 0.084 0.059 -0.294 0.075  0.027 0.080 -0.178 0.071 
325.395  0.192 0.081 -0.325 0.058 0.265 0.069 -0.287 0.029 0.242 0.031 -0.225 0.040 0.178 0.088 -0.202 0.053  0.140 0.047 -0.186 0.044 
329.412  0.352 0.105 -0.353 0.057 0.329 0.052 -0.350 0.006 0.237 0.040 -0.350 0.024 0.202 0.031 -0.268 0.026  0.191 0.029 -0.236 0.022 
335.439  0.335 0.033 -0.264 0.031 0.328 0.021 -0.328 0.019 0.323 0.039 -0.362 0.020 0.238 0.016 -0.292 0.017  0.178 0.031 -0.331 0.015 
338.364  0.316 0.048 -0.646 0.097 0.330 0.023 -0.459 0.043 0.213 0.034 -0.438 0.040 0.114 0.038 -0.409 0.030  0.100 0.016 -0.367 0.028 
339.357  0.059 0.129  0.073 0.079 0.313 0.076 -0.133 0.063 0.334 0.051 -0.125 0.074 0.257 0.022 -0.152 0.041  0.191 0.016 -0.145 0.065 
341.536 -0.117 0.303  0.148 0.115 0.064 0.094  0.041 0.124 0.249 0.020  0.001 0.078 0.295 0.021 -0.037 0.071  0.271 0.021 -0.007 0.059 
348.370  0.335 0.079 -0.119 0.047 0.340 0.031 -0.233 0.021 0.385 0.041 -0.329 0.036 0.246 0.049 -0.286 0.028  0.237 0.033 -0.280 0.017 
349.361  0.399 0.021 -0.241 0.019 0.386 0.032 -0.329 0.030 0.261 0.055 -0.280 0.011 0.203 0.023 -0.226 0.017  0.138 0.011 -0.210 0.024 
424.329  0.289 0.040  0.017 0.092 0.342 0.009 -0.208 0.072 0.373 0.019 -0.111 0.062 0.287 0.013 -0.145 0.075  0.308 0.032 -0.110 0.044 
434.249  0.574 0.038 -0.242 0.037 0.434 0.018 -0.376 0.012 0.358 0.032 -0.370 0.025 0.297 0.019 -0.346 0.031  0.219 0.026 -0.275 0.038 
435.274  0.459 0.012 -0.268 0.011 0.432 0.015 -0.301 0.033 0.355 0.034 -0.327 0.021 0.287 0.032 -0.328 0.023  0.258 0.006 -0.287 0.014 
437.263  0.461 0.024 -0.256 0.045 0.434 0.013 -0.254 0.033 0.354 0.025 -0.305 0.019 0.291 0.024 -0.308 0.016  0.198 0.033 -0.209 0.025 
689.368  0.282 0.032 -0.294 0.020 0.316 0.014 -0.259 0.014 0.303 0.019 -0.244 0.023 0.231 0.011 -0.236 0.024  0.211 0.031 -0.228 0.018 
690.389  0.359 0.003 -0.308 0.021 0.340 0.020 -0.240 0.012 0.308 0.041 -0.264 0.028 0.235 0.023 -0.237 0.023  0.170 0.030 -0.174 0.023 
695.377  0.319 0.029 -0.290 0.057 0.331 0.014 -0.285 0.008 0.341 0.008 -0.276 0.017 0.248 0.010 -0.224 0.015  0.173 0.036 -0.191 0.033 
722.377  0.375 0.020 -0.231 0.023 0.441 0.030 -0.260 0.019 0.391 0.027 -0.268 0.031 0.291 0.045 -0.197 0.052  0.273 0.020 -0.230 0.046 
729.336  0.408 0.017 -0.286 0.050 0.384 0.032 -0.297 0.042 0.390 0.024 -0.320 0.049 0.320 0.015 -0.199 0.034  0.282 0.021 -0.172 0.073 
730.318  0.381 0.032 -0.235 0.033 0.431 0.030 -0.270 0.010 0.372 0.031 -0.266 0.018 0.291 0.034 -0.254 0.023  0.280 0.045 -0.234 0.032 
757.422  0.563 0.241 -0.900 0.160 0.404 0.035 -0.327 0.058 0.374 0.041 -0.237 0.068 0.371 0.100 -0.184 0.096  0.304 0.080 -0.137 0.067 
759.463  0.304 0.056 -0.085 0.049 0.333 0.038 -0.168 0.035 0.412 0.031 -0.253 0.050 0.271 0.048 -0.126 0.047  0.243 0.077 -0.156 0.050 
760.272  0.357 0.030 -0.208 0.035 0.326 0.026 -0.216 0.020 0.335 0.044 -0.313 0.026 0.237 0.030 -0.261 0.018  0.150 0.025 -0.209 0.014 
760.547  0.212 0.078 -0.144 0.058 0.360 0.025 -0.228 0.043 0.301 0.025 -0.296 0.029 0.247 0.020 -0.251 0.036  0.201 0.021 -0.201 0.041 
761.304  0.386 0.034 -0.178 0.020 0.405 0.031 -0.212 0.013 0.431 0.059 -0.243 0.014 0.298 0.041 -0.241 0.035  0.183 0.034 -0.188 0.024 
761.558  0.373 0.054 -0.136 0.060 0.391 0.030 -0.239 0.040 0.298 0.048 -0.221 0.028 0.179 0.073 -0.125 0.095 -0.033 0.077 -0.049 0.146 
762.354  0.408 0.033 -0.138 0.034 0.366 0.033 -0.175 0.027 0.299 0.027 -0.178 0.022 0.221 0.022 -0.222 0.027  0.159 0.017 -0.194 0.025 
763.531  0.296 0.065 -0.215 0.075 0.367 0.024 -0.229 0.035 0.280 0.038 -0.218 0.046 0.267 0.037 -0.252 0.036  0.243 0.032 -0.157 0.028 
764.269  0.402 0.025 -0.235 0.025 0.450 0.019 -0.279 0.024 0.396 0.035 -0.268 0.029 0.288 0.019 -0.265 0.031  0.249 0.023 -0.227 0.026 
764.502  0.444 0.028 -0.299 0.050 0.454 0.038 -0.253 0.031 0.444 0.039 -0.339 0.038 0.450 0.069 -0.328 0.044  0.284 0.035 -0.246 0.045 
765.365  0.461 0.040 -0.153 0.036 0.487 0.032 -0.193 0.024 0.445 0.038 -0.301 0.030 0.374 0.055 -0.232 0.046  0.263 0.045 -0.175 0.043 
766.261  0.373 0.027 -0.248 0.021 0.437 0.022 -0.269 0.025 0.353 0.017 -0.335 0.016 0.261 0.016 -0.279 0.023  0.239 0.018 -0.245 0.015 
766.526  0.384 0.059 -0.088 0.055 0.437 0.036 -0.248 0.030 0.397 0.033 -0.299 0.040 0.346 0.044 -0.269 0.039  0.279 0.026 -0.234 0.040 
767.252  0.418 0.021 -0.179 0.024 0.435 0.029 -0.275 0.022 0.439 0.035 -0.271 0.029 0.309 0.019 -0.273 0.019  0.287 0.031 -0.227 0.025 
768.277  0.375 0.013 -0.297 0.016 0.414 0.015 -0.268 0.020 0.371 0.014 -0.293 0.026 0.290 0.029 -0.270 0.026  0.226 0.016 -0.220 0.019 
768.421  0.408 0.018 -0.240 0.030 0.456 0.025 -0.237 0.025 0.438 0.019 -0.245 0.040 0.325 0.020 -0.256 0.040  0.295 0.022 -0.255 0.027 
770.276  0.464 0.096 -0.169 0.206 0.566 0.032 -0.249 0.021 0.355 0.025 -0.254 0.079 0.427 0.048 -0.292 0.084  0.415 0.036 -0.228 0.064 
772.360  0.480 0.058 -0.273 0.048 0.457 0.044 -0.315 0.019 0.440 0.048 -0.334 0.025 0.379 0.061 -0.303 0.039  0.275 0.040 -0.264 0.025 
773.432  0.396 0.019 -0.243 0.040 0.459 0.022 -0.302 0.041 0.413 0.015 -0.332 0.036 0.358 0.025 -0.347 0.044  0.226 0.024 -0.290 0.039 
790.397  0.425 0.046 -0.292 0.063 0.400 0.023 -0.314 0.017 0.358 0.019 -0.305 0.014 0.232 0.017 -0.316 0.014  0.211 0.017 -0.252 0.018 
826.286  0.404 0.011 -0.211 0.033 0.352 0.022 -0.210 0.012 0.335 0.022 -0.338 0.042 0.323 0.032 -0.289 0.035  0.216 0.054 -0.178 0.018 
835.237  0.457 0.036 -0.138 0.073 0.398 0.021 -0.278 0.040 0.399 0.027 -0.237 0.017 0.303 0.044 -0.173 0.033  0.299 0.038 -0.160 0.032 
851.212  0.362 0.075 -0.097 0.032 0.302 0.028 -0.203 0.029 0.300 0.032 -0.241 0.049 0.260 0.038 -0.188 0.039  0.247 0.045 -0.204 0.054 
880.156  0.501 0.063 -0.198 0.119 0.460 0.042 -0.239 0.044 0.370 0.036 -0.296 0.025 0.358 0.049 -0.299 0.032  0.324 0.045 -0.260 0.032 
880.183  0.678 0.073 -0.344 0.144 0.474 0.026 -0.212 0.036 0.358 0.035 -0.200 0.030 0.348 0.075 -0.246 0.042  0.370 0.043 -0.220 0.059 
888.209  0.535 0.109 -0.710 0.127 0.445 0.040 -0.326 0.085 0.412 0.042 -0.338 0.058 0.288 0.053 -0.418 0.072  0.293 0.046 -0.250 0.075 
